Applying Color-Kinematics Duality in Pure Yang-Mills at Three Loops

We present the first application of color-kinematics (CK) duality at the three-loop level in non-supersymmetric pure Yang-Mills (YM) theory. Building on the minimal deformation approach introduced in \cite{Li:2023akg}, we extend its use to the three-loop Sudakov form factor. Although three classes of unitarity cuts fail under the globally off-shell CK-dual ansatz, a compact and elegant solution is achieved by deforming a single master numerator. The final numerators exhibit Lorentz invariance in $d$ dimensions and take a local form. This method harnesses CK duality's full potential by enforcing a subset of off-shell dual Jacobi identities for the deformation, offering a promising path toward constructing three-loop amplitudes in non-supersymmetric YM theory and gravity through CK duality and double copy.

==> anc/Numerators.m <==
(* ::Package:: *)

(*
This is the main ancillary file for the article:
"Applying Color-Kinematics Duality in Pure Yang-Mills at Three Loops" 
by Zeyu Li, Gang Yang and Guorui Zhu
*)


(*
This file mainly contains:
1) Detailed information for the three-loop Sudakov form factor in pure Yang-Mills theory, 
including 'edgelist, colorfactors, symmetryfactors, ruleFromEdgeToMom'.
2) The numerator solutions for all topolologies, N_i = n_i + \[CapitalDelta]_i, 
where n_i satisfy the full set of global off-shell Jacobi relations, 
and \[CapitalDelta]_i satisfies a sub-set of off-shell Jacobi relations and also all "on-shell" Jacobi relations. 
(Explicit definition of "on-shell" Jacobi relations can be found in Section 4.3 of the paper.)
*) 


(*
'edgelist' defines the edge information for all the trivalent topologies in Figure 3 of the paper. 

Each edge is represented by a pair of two vertexes : {vi, vj}.
There are 3 kinds of vertexes:
1) q : external vertex for the operator
1) a[i] : internal vertices
2) p[i] : external vertices
3) bub[i,1] , bub[i,2]: auxiliary vertices introduce to distinquish the two edges associated to sub-bubbles. 
*)

edgelist={{{q,a[0]},{a[3],p[2]},{a[2],a[0]},{a[1],a[6]},{a[1],a[2]},{a[1],p[1]},{a[6],a[3]},{a[4],a[5]},{a[4],a[3]},{a[4],a[0]},{a[5],a[6]},{a[5],a[2]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[1],a[3]},{a[0],a[1]},{a[5],a[6]},{a[6],p[1]},{a[2],a[4]},{a[2],a[1]},{a[2],a[6]},{a[4],a[5]},{a[4],a[3]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[5],a[6]},{a[6],p[1]},{a[1],a[3]},{a[1],a[5]},{a[2],a[4]},{a[2],a[1]},{a[2],a[3]},{a[4],a[0]},{a[4],a[6]}},{{q,a[0]},{a[3],p[2]},{a[6],a[3]},{a[4],a[5]},{a[4],a[3]},{a[4],a[0]},{a[5],a[6]},{a[1],a[2]},{a[1],a[6]},{a[1],a[5]},{a[2],p[1]},{a[2],a[0]}},{{q,a[0]},{a[3],p[2]},{a[2],a[0]},{a[1],a[2]},{a[1],p[1]},{a[4],a[3]},{a[4],a[0]},{a[5],a[6]},{a[5],a[4]},{a[5],a[3]},{a[6],a[2]},{a[6],a[1]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[5],a[6]},{a[6],p[1]},{a[4],a[5]},{a[4],a[3]},{a[2],a[1]},{a[2],a[4]},{a[2],a[0]},{a[1],a[6]},{a[1],a[3]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[1],a[3]},{a[0],a[1]},{a[4],a[5]},{a[4],a[3]},{a[2],a[6]},{a[2],a[4]},{a[2],a[5]},{a[6],a[1]},{a[6],p[1]}},{{q,a[0]},{a[0],a[5]},{a[1],a[3]},{a[1],a[5]},{a[1],p[2]},{a[2],a[4]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[0]},{a[4],a[6]},{a[5],a[6]},{a[6],p[1]},{bub[1,1],a[2]},{bub[1,2],a[2]}},{{q,a[0]},{a[5],a[6]},{a[1],a[2]},{a[1],a[6]},{a[1],a[5]},{a[2],p[1]},{a[2],a[0]},{a[4],a[3]},{a[4],a[5]},{a[4],a[6]},{a[3],a[0]},{a[3],p[2]}},{{q,a[0]},{a[1],a[2]},{a[2],a[0]},{a[2],p[1]},{a[3],p[2]},{a[4],a[0]},{a[4],a[3]},{a[5],a[3]},{a[5],a[4]},{a[5],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]},{bub[1,1],a[1]},{bub[1,2],a[1]}},{{q,a[0]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[0]},{a[4],a[3]},{a[4],a[5]},{bub[1,1],a[5]},{bub[1,2],a[5]},{a[1],a[6]},{a[1],a[0]},{a[1],p[1]},{a[6],a[2]},{a[6],a[3]}},{{q,a[0]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[3]},{a[4],a[5]},{a[4],p[2]},{a[5],a[0]},{bub[1,1],a[6]},{bub[1,2],a[6]},{a[1],a[2]},{a[1],a[6]},{a[1],a[5]},{a[2],p[1]},{a[2],a[0]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],p[2]},{a[4],a[0]},{a[4],a[3]},{bub[1,1],a[2]},{bub[1,2],a[2]},{a[5],a[6]},{a[5],a[1]},{a[5],p[1]},{a[6],a[4]},{a[6],a[3]}},{{q,a[0]},{a[3],p[2]},{a[4],a[3]},{a[2],a[1]},{a[2],a[4]},{a[2],a[0]},{a[1],a[3]},{a[5],a[6]},{a[5],a[0]},{a[5],p[1]},{a[6],a[4]},{a[6],a[1]}},{{q,a[0]},{a[3],p[2]},{a[6],p[1]},{a[2],a[1]},{a[2],a[0]},{a[1],a[6]},{a[1],a[3]},{a[4],a[5]},{a[4],a[3]},{a[4],a[6]},{a[5],a[2]},{a[5],a[0]}},{{q,a[0]},{a[3],p[2]},{a[2],a[0]},{a[4],a[5]},{a[4],a[3]},{a[5],a[2]},{a[5],a[0]},{a[1],a[6]},{a[1],a[2]},{a[1],p[1]},{a[6],a[3]},{a[6],a[4]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[4],a[5]},{a[4],a[3]},{a[2],a[4]},{a[2],a[0]},{a[1],a[6]},{a[1],a[2]},{a[1],a[5]},{a[6],a[3]},{a[6],p[1]}},{{q,a[0]},{a[3],p[2]},{a[2],a[0]},{a[1],a[6]},{a[1],a[2]},{a[6],a[3]},{a[6],p[1]},{a[4],a[5]},{a[4],a[3]},{a[4],a[0]},{a[5],a[2]},{a[5],a[1]}},{{q,a[0]},{a[2],a[0]},{a[1],a[6]},{a[1],a[2]},{a[6],p[1]},{a[5],a[2]},{a[5],a[1]},{a[4],a[3]},{a[4],a[5]},{a[4],a[6]},{a[3],a[0]},{a[3],p[2]}},{{q,a[0]},{a[0],a[1]},{a[0],a[5]},{a[1],a[3]},{a[2],a[3]},{a[2],a[4]},{a[2],a[6]},{a[3],p[2]},{a[4],bub[1,1]},{a[4],bub[1,2]},{a[6],a[1]},{a[6],p[1]},{bub[1,1],a[5]},{bub[1,2],a[5]}},{{q,a[0]},{a[1],a[0]},{a[1],a[2]},{a[1],a[6]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[0]},{a[4],a[3]},{a[4],a[5]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[5]},{bub[1,2],a[5]}},{{q,a[0]},{a[1],a[2]},{a[1],a[6]},{a[1],p[1]},{a[2],a[0]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[3]},{a[4],a[5]},{a[4],p[2]},{a[5],a[0]},{a[5],a[2]},{bub[1,1],a[6]},{bub[1,2],a[6]}},{{q,a[0]},{a[1],a[2]},{a[2],a[0]},{a[2],p[1]},{a[3],a[0]},{a[3],p[2]},{a[4],a[3]},{a[5],a[6]},{a[5],bub[1,1]},{a[5],bub[1,2]},{a[6],bub[2,1]},{a[6],bub[2,2]},{bub[1,1],a[4]},{bub[1,2],a[4]},{bub[2,1],a[1]},{bub[2,2],a[1]}},{{q,a[0]},{a[3],bub[1,1]},{a[3],bub[1,2]},{bub[1,1],a[6]},{bub[1,2],a[6]},{a[1],a[2]},{a[1],a[6]},{a[2],p[1]},{a[2],a[0]},{a[4],a[5]},{a[4],a[3]},{a[4],a[1]},{a[5],p[2]},{a[5],a[0]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],a[0]},{a[3],p[2]},{a[4],a[3]},{a[5],a[1]},{a[5],a[6]},{a[5],p[1]},{a[6],bub[3,1]},{a[6],bub[3,2]},{bub[1,1],a[2]},{bub[1,2],a[2]},{bub[3,1],a[4]},{bub[3,2],a[4]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],p[2]},{a[4],a[0]},{a[4],a[3]},{a[5],a[1]},{a[5],a[4]},{a[5],a[6]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[2]},{bub[1,2],a[2]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],bub[3,1]},{a[3],bub[3,2]},{a[4],a[0]},{a[5],a[1]},{a[5],p[1]},{a[6],a[3]},{a[6],a[5]},{a[6],p[2]},{bub[1,1],a[2]},{bub[1,2],a[2]},{bub[3,1],a[4]},{bub[3,2],a[4]}},{{q,a[0]},{a[3],p[2]},{a[4],a[5]},{a[4],a[3]},{a[5],a[0]},{a[6],a[3]},{a[6],a[4]},{a[1],a[2]},{a[1],a[6]},{a[1],a[5]},{a[2],p[1]},{a[2],a[0]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[4],a[6]},{a[4],a[5]},{a[6],a[3]},{a[6],p[1]},{a[1],a[2]},{a[1],a[3]},{a[1],a[4]},{a[2],a[0]},{a[2],a[5]}},{{q,a[0]},{a[1],a[3]},{a[1],a[6]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[3]},{a[4],a[6]},{a[5],a[1]},{a[5],a[2]},{a[5],a[4]},{a[6],p[1]},{bub[1,1],a[0]},{bub[1,2],a[0]}},{{q,a[0]},{a[1],a[2]},{a[1],p[1]},{a[2],a[0]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[5]},{a[5],a[0]},{a[5],a[2]},{a[6],a[1]},{a[6],a[3]},{a[6],p[2]},{bub[1,1],a[4]},{bub[1,2],a[4]}},{{q,a[0]},{a[1],a[6]},{a[1],p[1]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[3]},{a[5],a[1]},{a[5],a[2]},{a[5],a[4]},{a[6],a[3]},{a[6],a[4]},{bub[1,1],a[0]},{bub[1,2],a[0]}},{{q,a[0]},{a[0],a[5]},{a[4],a[5]},{a[2],a[4]},{a[2],a[0]},{a[1],a[2]},{a[1],a[5]},{a[6],a[3]},{a[6],a[1]},{a[6],a[4]},{a[3],p[1]},{a[3],p[2]}},{{q,a[0]},{a[2],a[0]},{a[1],a[2]},{a[4],a[5]},{a[4],a[0]},{a[5],a[2]},{a[5],a[1]},{a[6],a[3]},{a[6],a[1]},{a[6],a[4]},{a[3],p[1]},{a[3],p[2]}},{{q,a[0]},{a[1],a[2]},{a[1],a[5]},{a[2],a[0]},{a[2],p[1]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[5]},{a[5],a[0]},{a[6],a[1]},{a[6],a[3]},{a[6],p[2]},{bub[1,1],a[4]},{bub[1,2],a[4]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],a[0]},{a[3],p[2]},{a[4],a[3]},{a[4],a[6]},{a[5],a[1]},{a[5],a[4]},{a[5],a[6]},{a[6],p[1]},{bub[1,1],a[2]},{bub[1,2],a[2]}},{{q,a[0]},{a[2],a[0]},{a[1],a[2]},{a[5],a[2]},{a[5],a[1]},{a[3],a[0]},{a[3],p[2]},{a[4],a[6]},{a[4],a[3]},{a[4],p[1]},{a[6],a[5]},{a[6],a[1]}},{{q,a[0]},{a[1],a[0]},{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[4],a[0]},{a[4],a[5]},{bub[1,1],a[5]},{bub[1,2],a[5]},{a[6],a[3]},{a[6],a[1]},{a[6],a[4]},{a[3],p[1]},{a[3],p[2]}},{{q,a[0]},{a[1],a[6]},{a[1],p[1]},{a[2],bub[3,1]},{a[2],bub[3,2]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[3]},{a[4],p[2]},{a[5],a[1]},{a[5],a[2]},{a[5],a[4]},{bub[1,1],a[6]},{bub[1,2],a[6]},{bub[3,1],a[0]},{bub[3,2],a[0]}},{{q,a[0]},{a[0],a[5]},{a[1],a[0]},{a[1],a[2]},{a[1],a[4]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[3]},{a[4],a[6]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[5]},{bub[1,2],a[5]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],p[1]},{a[3],p[2]},{a[4],a[0]},{a[5],a[1]},{a[5],a[4]},{a[5],a[6]},{a[6],a[3]},{a[6],a[4]},{bub[1,1],a[2]},{bub[1,2],a[2]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],p[1]},{a[3],p[2]},{a[4],a[0]},{a[5],a[1]},{a[5],a[3]},{a[5],a[6]},{a[6],bub[3,1]},{a[6],bub[3,2]},{bub[1,1],a[2]},{bub[1,2],a[2]},{bub[3,1],a[4]},{bub[3,2],a[4]}},{{q,a[0]},{a[1],a[3]},{a[1],a[4]},{a[2],a[1]},{a[2],a[4]},{a[2],a[5]},{a[3],p[2]},{a[4],a[6]},{a[5],bub[1,1]},{a[5],bub[1,2]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[0]},{bub[1,2],a[0]}},{{q,a[0]},{a[3],p[2]},{a[0],a[5]},{a[6],a[3]},{a[6],p[1]},{a[2],a[0]},{a[2],a[5]},{a[1],a[4]},{a[1],a[2]},{a[1],a[5]},{a[4],a[3]},{a[4],a[6]}},{{q,a[0]},{a[0],a[5]},{a[4],a[5]},{a[1],a[2]},{a[1],a[4]},{a[2],a[0]},{a[2],a[5]},{a[6],a[3]},{a[6],a[4]},{a[6],a[1]},{a[3],p[1]},{a[3],p[2]}},{{q,a[0]},{a[0],a[5]},{a[1],a[2]},{a[2],a[0]},{a[2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[4],bub[1,1]},{a[4],bub[1,2]},{a[6],a[3]},{a[6],a[4]},{a[6],a[5]},{bub[1,1],a[1]},{bub[1,2],a[1]}},{{q,a[0]},{a[1],bub[3,1]},{a[1],bub[3,2]},{a[2],a[1]},{a[2],a[3]},{a[2],a[5]},{a[3],p[2]},{a[4],a[6]},{a[5],bub[1,1]},{a[5],bub[1,2]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[0]},{bub[1,2],a[0]},{bub[3,1],a[4]},{bub[3,2],a[4]}},{{q,a[0]},{a[2],a[0]},{a[1],a[2]},{a[5],a[2]},{a[5],a[1]},{a[3],p[1]},{a[3],p[2]},{a[6],a[4]},{a[6],a[3]},{a[6],a[0]},{a[4],a[1]},{a[4],a[5]}},{{q,a[0]},{a[2],a[0]},{a[2],p[1]},{a[3],bub[1,1]},{a[3],bub[1,2]},{a[4],a[5]},{a[5],a[0]},{bub[1,1],a[4]},{bub[1,2],a[4]},{a[6],a[1]},{a[6],a[3]},{a[6],a[5]},{a[1],p[2]},{a[1],a[2]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],a[0]},{a[3],p[2]},{a[4],a[3]},{a[4],a[6]},{a[4],p[1]},{a[5],a[1]},{a[6],bub[3,1]},{a[6],bub[3,2]},{bub[1,1],a[2]},{bub[1,2],a[2]},{bub[3,1],a[5]},{bub[3,2],a[5]}},{{q,a[0]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[4],a[0]},{a[4],a[5]},{bub[1,1],a[5]},{bub[1,2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[6],a[1]},{a[6],a[3]},{a[6],a[0]},{a[1],a[4]},{a[1],a[2]}},{{q,a[0]},{a[0],a[5]},{a[1],a[0]},{a[1],a[2]},{a[1],a[4]},{a[2],bub[3,1]},{a[2],bub[3,2]},{a[3],p[1]},{a[3],p[2]},{a[4],bub[1,1]},{a[4],bub[1,2]},{a[6],a[3]},{bub[1,1],a[6]},{bub[1,2],a[6]},{bub[3,1],a[5]},{bub[3,2],a[5]}},{{q,a[0]},{a[1],bub[1,1]},{a[1],bub[1,2]},{a[2],a[0]},{a[3],p[1]},{a[3],p[2]},{a[4],bub[3,1]},{a[4],bub[3,2]},{a[5],a[1]},{a[6],a[0]},{a[6],a[3]},{a[6],a[4]},{bub[1,1],a[2]},{bub[1,2],a[2]},{bub[3,1],a[5]},{bub[3,2],a[5]}},{{q,a[0]},{a[1],a[4]},{a[2],a[5]},{a[2],bub[1,1]},{a[2],bub[1,2]},{a[3],p[2]},{a[4],a[3]},{a[4],a[6]},{a[5],bub[2,1]},{a[5],bub[2,2]},{a[6],a[3]},{a[6],p[1]},{bub[1,1],a[1]},{bub[1,2],a[1]},{bub[2,1],a[0]},{bub[2,2],a[0]}},{{q,a[0]},{a[1],a[4]},{a[2],a[1]},{a[2],a[4]},{a[2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[5],bub[1,1]},{a[5],bub[1,2]},{a[6],a[1]},{a[6],a[3]},{a[6],a[4]},{bub[1,1],a[0]},{bub[1,2],a[0]}},{{q,a[0]},{a[0],a[5]},{a[1],a[2]},{a[1],a[4]},{a[1],a[5]},{a[2],a[0]},{a[2],a[5]},{a[3],p[1]},{a[3],p[2]},{a[4],bub[1,1]},{a[4],bub[1,2]},{a[6],a[3]},{bub[1,1],a[6]},{bub[1,2],a[6]}},{{q,a[0]},{a[1],bub[3,1]},{a[1],bub[3,2]},{a[2],a[1]},{a[2],a[5]},{a[2],a[6]},{a[3],p[1]},{a[3],p[2]},{a[5],bub[1,1]},{a[5],bub[1,2]},{a[6],a[3]},{a[6],a[4]},{bub[1,1],a[0]},{bub[1,2],a[0]},{bub[3,1],a[4]},{bub[3,2],a[4]}},{{q,a[0]},{a[1],a[4]},{a[2],a[5]},{a[2],bub[3,1]},{a[2],bub[3,2]},{a[3],p[1]},{a[3],p[2]},{a[4],bub[1,1]},{a[4],bub[1,2]},{a[5],bub[4,1]},{a[5],bub[4,2]},{a[6],a[3]},{bub[1,1],a[6]},{bub[1,2],a[6]},{bub[3,1],a[1]},{bub[3,2],a[1]},{bub[4,1],a[0]},{bub[4,2],a[0]}}};


(*
Color factors for all topologies in Figure 3, which are given as product of structure constants f[a,b,c] and tr[a,b] = \[Delta][a,b].
We use edges, such as {a[1],a[2]}, to represent the color indices.
*)

colorfactors={f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[6]},{a[3],a[6]},{a[5],a[6]}] f[{a[2],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[4]}],f[{a[0],a[1]},{a[1],a[2]},{a[1],a[3]}] f[{a[0],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[1],a[2]},{a[2],a[4]},{a[2],a[6]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[2],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[2],a[6]},{a[5],a[6]},{a[6],p[1]}] tr[{a[0],a[1]},{a[0],a[5]}],f[{a[0],a[4]},{a[2],a[4]},{a[4],a[6]}] f[{a[0],a[5]},{a[1],a[5]},{a[5],a[6]}] f[{a[1],a[2]},{a[1],a[3]},{a[1],a[5]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],a[4]}] f[{a[1],a[3]},{a[2],a[3]},{a[3],p[2]}] f[{a[4],a[6]},{a[5],a[6]},{a[6],p[1]}] tr[{a[0],a[4]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[5],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[4]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[6]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[6]},{a[2],a[6]},{a[5],a[6]}] f[{a[3],a[4]},{a[3],a[5]},{a[3],p[2]}] f[{a[3],a[5]},{a[4],a[5]},{a[5],a[6]}] tr[{a[0],a[2]},{a[0],a[4]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[4]}] f[{a[0],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[1],a[2]},{a[1],a[3]},{a[1],a[6]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[6]},{a[5],a[6]},{a[6],p[1]}] f[{a[2],a[4]},{a[3],a[4]},{a[4],a[5]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[1]},{a[1],a[3]},{a[1],a[6]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[6]},{a[2],a[6]},{a[6],p[1]}] f[{a[2],a[4]},{a[2],a[5]},{a[2],a[6]}] f[{a[2],a[4]},{a[3],a[4]},{a[4],a[5]}] tr[{a[0],a[1]},{a[0],a[5]}],f[{a[0],a[4]},{a[2],a[4]},{a[4],a[6]}] f[{a[0],a[5]},{a[1],a[5]},{a[5],a[6]}] f[{a[1],a[3]},{a[1],a[5]},{a[1],p[2]}] f[{a[1],a[3]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[2],a[4]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[4],a[6]},{a[5],a[6]},{a[6],p[1]}] tr[{a[0],a[4]},{a[0],a[5]}] tr[{a[2],bub[1,1]},{a[3],bub[1,1]}] tr[{a[2],bub[1,2]},{a[3],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[1],a[6]},{a[4],a[6]},{a[5],a[6]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[3]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[3],a[4]},{a[3],a[5]},{a[3],p[2]}] f[{a[3],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[5],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[6],bub[1,1]}] tr[{a[1],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[1]},{a[1],a[6]},{a[1],p[1]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[6]},{a[2],a[6]},{a[3],a[6]}] f[{a[2],a[6]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[0],a[1]},{a[0],a[4]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[5]},{a[1],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] f[{a[3],a[4]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],p[2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[6],bub[1,1]}] tr[{a[3],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[6]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[5],a[6]},{a[5],p[1]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[5],a[6]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[4]}] f[{a[0],a[5]},{a[5],a[6]},{a[5],p[1]}] f[{a[1],a[2]},{a[1],a[3]},{a[1],a[6]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[6]},{a[4],a[6]},{a[5],a[6]}] f[{a[2],a[4]},{a[3],a[4]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[3]},{a[1],a[6]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[1]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[4]}] f[{a[0],a[5]},{a[1],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[6],p[1]}] f[{a[2],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[3],a[6]},{a[6],p[1]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[4]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[1]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[3]}],f[{a[0],a[1]},{a[1],a[3]},{a[1],a[6]}] f[{a[0],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[1],a[3]},{a[2],a[3]},{a[3],p[2]}] f[{a[1],a[6]},{a[2],a[6]},{a[6],p[1]}] f[{a[2],a[3]},{a[2],a[4]},{a[2],a[6]}] f[{a[2],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] tr[{a[0],a[1]},{a[0],a[5]}] tr[{a[4],bub[1,1]},{a[5],bub[1,1]}] tr[{a[4],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[1]},{a[1],a[2]},{a[1],a[6]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[1],a[6]},{a[3],a[6]},{a[6],p[1]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[0],a[1]},{a[0],a[4]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] f[{a[3],a[4]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],p[2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[6],bub[1,1]}] tr[{a[3],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[2]},{a[1],bub[2,1]},{a[1],bub[2,2]}] f[{a[3],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[5],a[6]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[5],a[6]},{a[6],bub[2,1]},{a[6],bub[2,2]}] tr[{a[0],a[2]},{a[0],a[3]}] tr[{a[1],bub[2,1]},{a[6],bub[2,1]}] tr[{a[1],bub[2,2]},{a[6],bub[2,2]}] tr[{a[4],bub[1,1]},{a[5],bub[1,1]}] tr[{a[4],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[5]},{a[4],a[5]},{a[5],p[2]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[6]}] f[{a[1],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] f[{a[3],a[4]},{a[3],bub[1,1]},{a[3],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[6],bub[1,1]}] tr[{a[3],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[5],a[6]},{a[5],p[1]}] f[{a[3],a[4]},{a[4],bub[3,1]},{a[4],bub[3,2]}] f[{a[5],a[6]},{a[6],bub[3,1]},{a[6],bub[3,2]}] tr[{a[0],a[2]},{a[0],a[3]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}] tr[{a[4],bub[3,1]},{a[6],bub[3,1]}] tr[{a[4],bub[3,2]},{a[6],bub[3,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[4]},{a[3],a[4]},{a[4],a[5]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[6]},{a[5],a[6]},{a[6],p[1]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[4]},{a[4],bub[3,1]},{a[4],bub[3,2]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[5],a[6]},{a[5],p[1]}] f[{a[3],a[6]},{a[3],bub[3,1]},{a[3],bub[3,2]}] f[{a[3],a[6]},{a[5],a[6]},{a[6],p[2]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}] tr[{a[3],bub[3,1]},{a[4],bub[3,1]}] tr[{a[3],bub[3,2]},{a[4],bub[3,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[5]},{a[1],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[3]},{a[1],a[4]}] f[{a[1],a[3]},{a[3],a[6]},{a[3],p[2]}] f[{a[1],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[1],a[3]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[4],a[6]},{a[6],p[1]}] f[{a[2],a[5]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[2],bub[1,1]}] tr[{a[0],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[6]},{a[3],a[6]},{a[6],p[2]}] f[{a[3],a[6]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[4],a[5]},{a[4],bub[1,1]},{a[4],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[4],bub[1,1]}] tr[{a[3],bub[1,2]},{a[4],bub[1,2]}],f[{a[1],a[5]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[2],a[5]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[2],bub[1,1]}] tr[{a[0],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[4]}] f[{a[0],a[5]},{a[1],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[2],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[4]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[5]},{a[1],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[6],p[2]}] f[{a[3],a[6]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[4],a[5]},{a[4],bub[1,1]},{a[4],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[4],bub[1,1]}] tr[{a[3],bub[1,2]},{a[4],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[4],a[6]},{a[5],a[6]},{a[6],p[1]}] tr[{a[0],a[2]},{a[0],a[3]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[2]},{a[1],a[5]},{a[1],a[6]}] f[{a[1],a[5]},{a[2],a[5]},{a[5],a[6]}] f[{a[1],a[6]},{a[4],a[6]},{a[5],a[6]}] f[{a[3],a[4]},{a[4],a[6]},{a[4],p[1]}] tr[{a[0],a[2]},{a[0],a[3]}],f[{a[0],a[1]},{a[1],a[2]},{a[1],a[6]}] f[{a[0],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[0],a[1]},{a[0],a[4]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],f[{a[1],a[5]},{a[1],a[6]},{a[1],p[1]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] f[{a[2],a[5]},{a[2],bub[3,1]},{a[2],bub[3,2]}] f[{a[3],a[4]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[3],a[4]},{a[4],a[5]},{a[4],p[2]}] tr[{a[0],bub[3,1]},{a[0],bub[3,2]}] tr[{a[0],bub[3,1]},{a[2],bub[3,1]}] tr[{a[0],bub[3,2]},{a[2],bub[3,2]}] tr[{a[3],bub[1,1]},{a[6],bub[1,1]}] tr[{a[3],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[1]},{a[1],a[2]},{a[1],a[4]}] f[{a[0],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[1],a[4]},{a[3],a[4]},{a[4],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] tr[{a[0],a[1]},{a[0],a[5]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[5],a[6]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[4]},{a[4],bub[3,1]},{a[4],bub[3,2]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[3],a[5]},{a[5],a[6]}] f[{a[3],a[5]},{a[3],p[1]},{a[3],p[2]}] f[{a[5],a[6]},{a[6],bub[3,1]},{a[6],bub[3,2]}] tr[{a[0],a[2]},{a[0],a[4]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}] tr[{a[4],bub[3,1]},{a[6],bub[3,1]}] tr[{a[4],bub[3,2]},{a[6],bub[3,2]}],f[{a[1],a[2]},{a[1],a[3]},{a[1],a[4]}] f[{a[1],a[2]},{a[2],a[4]},{a[2],a[5]}] f[{a[1],a[3]},{a[3],a[6]},{a[3],p[2]}] f[{a[1],a[4]},{a[2],a[4]},{a[4],a[6]}] f[{a[2],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[5],bub[1,1]}] tr[{a[0],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[1],a[5]},{a[2],a[5]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[5]}] f[{a[1],a[4]},{a[3],a[4]},{a[4],a[6]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[6]}] f[{a[1],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[5]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[2],a[5]},{a[5],a[6]}] f[{a[1],a[2]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[5],a[6]}] f[{a[4],a[6]},{a[4],bub[1,1]},{a[4],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[1],bub[1,1]},{a[4],bub[1,1]}] tr[{a[1],bub[1,2]},{a[4],bub[1,2]}],f[{a[1],a[2]},{a[1],bub[3,1]},{a[1],bub[3,2]}] f[{a[1],a[2]},{a[2],a[3]},{a[2],a[5]}] f[{a[2],a[3]},{a[3],a[6]},{a[3],p[2]}] f[{a[2],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] f[{a[4],a[6]},{a[4],bub[3,1]},{a[4],bub[3,2]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[5],bub[1,1]}] tr[{a[0],bub[1,2]},{a[5],bub[1,2]}] tr[{a[1],bub[3,1]},{a[4],bub[3,1]}] tr[{a[1],bub[3,2]},{a[4],bub[3,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[5]}] f[{a[1],a[4]},{a[4],a[5]},{a[4],a[6]}] f[{a[1],a[5]},{a[2],a[5]},{a[4],a[5]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] tr[{a[0],a[2]},{a[0],a[6]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],p[1]}] f[{a[0],a[5]},{a[4],a[5]},{a[5],a[6]}] f[{a[1],a[2]},{a[1],a[6]},{a[1],p[2]}] f[{a[1],a[6]},{a[3],a[6]},{a[5],a[6]}] f[{a[3],a[6]},{a[3],bub[1,1]},{a[3],bub[1,2]}] f[{a[4],a[5]},{a[4],bub[1,1]},{a[4],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[3],bub[1,1]},{a[4],bub[1,1]}] tr[{a[3],bub[1,2]},{a[4],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[3]},{a[3],a[4]},{a[3],p[2]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[5],bub[3,1]},{a[5],bub[3,2]}] f[{a[3],a[4]},{a[4],a[6]},{a[4],p[1]}] f[{a[4],a[6]},{a[6],bub[3,1]},{a[6],bub[3,2]}] tr[{a[0],a[2]},{a[0],a[3]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}] tr[{a[5],bub[3,1]},{a[6],bub[3,1]}] tr[{a[5],bub[3,2]},{a[6],bub[3,2]}],f[{a[0],a[4]},{a[1],a[4]},{a[4],a[5]}] f[{a[0],a[6]},{a[1],a[6]},{a[3],a[6]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[6]}] f[{a[1],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[4],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] tr[{a[0],a[4]},{a[0],a[6]}] tr[{a[2],bub[1,1]},{a[5],bub[1,1]}] tr[{a[2],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[1]},{a[1],a[2]},{a[1],a[4]}] f[{a[0],a[5]},{a[5],bub[3,1]},{a[5],bub[3,2]}] f[{a[1],a[2]},{a[2],bub[3,1]},{a[2],bub[3,2]}] f[{a[1],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[3],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] tr[{a[0],a[1]},{a[0],a[5]}] tr[{a[2],bub[3,1]},{a[5],bub[3,1]}] tr[{a[2],bub[3,2]},{a[5],bub[3,2]}] tr[{a[4],bub[1,1]},{a[6],bub[1,1]}] tr[{a[4],bub[1,2]},{a[6],bub[1,2]}],f[{a[0],a[2]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[0],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[1],a[5]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[5]},{a[5],bub[3,1]},{a[5],bub[3,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[4],a[6]},{a[4],bub[3,1]},{a[4],bub[3,2]}] tr[{a[0],a[2]},{a[0],a[6]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}] tr[{a[4],bub[3,1]},{a[5],bub[3,1]}] tr[{a[4],bub[3,2]},{a[5],bub[3,2]}],f[{a[1],a[4]},{a[1],bub[1,1]},{a[1],bub[1,2]}] f[{a[1],a[4]},{a[3],a[4]},{a[4],a[6]}] f[{a[2],a[5]},{a[2],bub[1,1]},{a[2],bub[1,2]}] f[{a[2],a[5]},{a[5],bub[2,1]},{a[5],bub[2,2]}] f[{a[3],a[4]},{a[3],a[6]},{a[3],p[2]}] f[{a[3],a[6]},{a[4],a[6]},{a[6],p[1]}] tr[{a[0],bub[2,1]},{a[0],bub[2,2]}] tr[{a[0],bub[2,1]},{a[5],bub[2,1]}] tr[{a[0],bub[2,2]},{a[5],bub[2,2]}] tr[{a[1],bub[1,1]},{a[2],bub[1,1]}] tr[{a[1],bub[1,2]},{a[2],bub[1,2]}],f[{a[1],a[2]},{a[1],a[4]},{a[1],a[6]}] f[{a[1],a[2]},{a[2],a[4]},{a[2],a[5]}] f[{a[1],a[4]},{a[2],a[4]},{a[4],a[6]}] f[{a[1],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[2],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[5],bub[1,1]}] tr[{a[0],bub[1,2]},{a[5],bub[1,2]}],f[{a[0],a[2]},{a[1],a[2]},{a[2],a[5]}] f[{a[0],a[5]},{a[1],a[5]},{a[2],a[5]}] f[{a[1],a[2]},{a[1],a[4]},{a[1],a[5]}] f[{a[1],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[3],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] tr[{a[0],a[2]},{a[0],a[5]}] tr[{a[4],bub[1,1]},{a[6],bub[1,1]}] tr[{a[4],bub[1,2]},{a[6],bub[1,2]}],f[{a[1],a[2]},{a[1],bub[3,1]},{a[1],bub[3,2]}] f[{a[1],a[2]},{a[2],a[5]},{a[2],a[6]}] f[{a[2],a[5]},{a[5],bub[1,1]},{a[5],bub[1,2]}] f[{a[2],a[6]},{a[3],a[6]},{a[4],a[6]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[4],a[6]},{a[4],bub[3,1]},{a[4],bub[3,2]}] tr[{a[0],bub[1,1]},{a[0],bub[1,2]}] tr[{a[0],bub[1,1]},{a[5],bub[1,1]}] tr[{a[0],bub[1,2]},{a[5],bub[1,2]}] tr[{a[1],bub[3,1]},{a[4],bub[3,1]}] tr[{a[1],bub[3,2]},{a[4],bub[3,2]}],f[{a[1],a[4]},{a[1],bub[3,1]},{a[1],bub[3,2]}] f[{a[1],a[4]},{a[4],bub[1,1]},{a[4],bub[1,2]}] f[{a[2],a[5]},{a[2],bub[3,1]},{a[2],bub[3,2]}] f[{a[2],a[5]},{a[5],bub[4,1]},{a[5],bub[4,2]}] f[{a[3],a[6]},{a[3],p[1]},{a[3],p[2]}] f[{a[3],a[6]},{a[6],bub[1,1]},{a[6],bub[1,2]}] tr[{a[0],bub[4,1]},{a[0],bub[4,2]}] tr[{a[0],bub[4,1]},{a[5],bub[4,1]}] tr[{a[0],bub[4,2]},{a[5],bub[4,2]}] tr[{a[1],bub[3,1]},{a[2],bub[3,1]}] tr[{a[1],bub[3,2]},{a[2],bub[3,2]}] tr[{a[4],bub[1,1]},{a[6],bub[1,1]}] tr[{a[4],bub[1,2]},{a[6],bub[1,2]}]};


(* Symmetry factors for all topology in Figure 3. *)

symmetryfactors={2,2,2,1,2,1,2,2,4,2,2,2,2,2,4,1,4,1,1,4,4,4,8,4,4,2,8,1,2,8,2,2,8,2,2,2,2,8,8,4,4,16,4,4,4,4,4,4,2,4,4,8,8,8,8,8,8,16};


(*
Rules to translate edges to momenta. 
k[i,j] represents a momentum flows from vertex i to j.
{l1,l2,l3} are internal loop momenta, and {p1, p2} are external momenta, which are labeled in Figure 3. 
*)

ruleFromEdgeToMom={{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->-l1+l3+p1+p2,k[a[5],a[6]]->l2+l3+p1+p2},{k[a[0],a[1]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l1-l2,k[a[2],a[4]]->l3,k[a[2],a[6]]->l2-l3,k[a[3],a[4]]->l1-l2-p2,k[a[4],a[5]]->l1-l2+l3-p2,k[a[5],a[6]]->-l2+l3+p1},{k[a[0],a[4]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[5]]->-l2-l3,k[a[2],a[3]]->-l3+p2,k[a[2],a[4]]->l2+l3-p2,k[a[4],a[6]]->l1+l2+l3-p2,k[a[5],a[6]]->-l1-l2-l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[5]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->-l1+l3+p1+p2,k[a[5],a[6]]->-l1+l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[6]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[5]]->-l3-p2,k[a[4],a[5]]->-l1+l3+p1+p2,k[a[5],a[6]]->-l1+p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[4]]->l1+l2,k[a[3],a[4]]->l3-p2,k[a[4],a[5]]->l1+l2+l3-p2,k[a[5],a[6]]->l2+l3+p1},{k[a[0],a[1]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[3]]->l2,k[a[1],a[6]]->l1-l2,k[a[2],a[4]]->l3,k[a[2],a[5]]->l1-l2-l3-p1,k[a[2],a[6]]->-l1+l2+p1,k[a[3],a[4]]->l2-p2,k[a[4],a[5]]->l2+l3-p2},{k[a[0],a[4]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[3]]->l2,k[a[1],a[5]]->-l2-p2,k[a[2],a[4]]->l2,k[a[2],bub[1,1]]->l3,k[a[2],bub[1,2]]->-l2-l3,k[a[3],bub[1,1]]->-l3,k[a[3],bub[1,2]]->l2+l3,k[a[4],a[6]]->l1+l2,k[a[5],a[6]]->-l1-l2+p1},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[5]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[4]]->-l1+p1,k[a[4],a[5]]->l3,k[a[4],a[6]]->-l1-l3+p1,k[a[5],a[6]]->l2+l3},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->l1-l2-p1,k[a[3],a[4]]->l3,k[a[3],a[5]]->-l3-p2,k[a[4],a[5]]->-l1+l3+p1+p2,k[a[5],a[6]]->-l1+p1,k[a[6],bub[1,1]]->-l2,k[a[6],bub[1,2]]->-l1+l2+p1},{k[a[0],a[1]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[6]]->l1-p1,k[a[2],a[6]]->l2,k[a[2],bub[1,1]]->l3,k[a[2],bub[1,2]]->-l2-l3,k[a[3],a[4]]->l1+l2-p1-p2,k[a[3],a[6]]->-l1-l2+p1,k[a[4],a[5]]->l2,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->l2+l3},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[5]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[4]]->l1-l2-p1,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->-l1+l2-l3+p1,k[a[4],a[5]]->l1-l2-p1-p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->l1-l2+l3-p1},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[6]]->-l1+l3+p1+p2,k[a[5],a[6]]->l1-p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[4]]->l1+l2,k[a[3],a[4]]->l3-p2,k[a[4],a[6]]->l1+l2+l3-p2,k[a[5],a[6]]->-l1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->l3-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],a[6]]->l2+l3+p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],a[6]]->l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[4]]->l1+l2,k[a[3],a[4]]->-l2-l3-p1-p2,k[a[3],a[6]]->l2+l3+p1,k[a[4],a[5]]->l1-l3-p1-p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->-l2-l3-p1-p2,k[a[3],a[6]]->l2+l3+p1,k[a[4],a[5]]->-l1-l2-l3},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->-l1+p1,k[a[4],a[5]]->-l1-l2-l3,k[a[4],a[6]]->l2+l3+p1},{k[a[0],a[1]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[3]]->l2,k[a[1],a[6]]->l1-l2,k[a[2],a[3]]->-l2+p2,k[a[2],a[4]]->l1-p1-p2,k[a[2],a[6]]->-l1+l2+p1,k[a[4],bub[1,1]]->l3,k[a[4],bub[1,2]]->l1-l3-p1-p2,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->-l1+l3+p1+p2},{k[a[0],a[1]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->l1-l2,k[a[2],bub[1,1]]->l3,k[a[2],bub[1,2]]->l2-l3,k[a[3],a[4]]->l1-l2-p1-p2,k[a[3],a[6]]->-l1+l2+p1,k[a[4],a[5]]->-l2,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->-l2+l3},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->-l2-p1,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->l2-l3+p1,k[a[4],a[5]]->-l2-p1-p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->-l2+l3-p1},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],bub[2,1]]->l2,k[a[1],bub[2,2]]->l1-l2-p1,k[a[3],a[4]]->-l1+p1,k[a[4],bub[1,1]]->l3,k[a[4],bub[1,2]]->-l1-l3+p1,k[a[5],a[6]]->-l1+p1,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->l1+l3-p1,k[a[6],bub[2,1]]->-l2,k[a[6],bub[2,2]]->-l1+l2+p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[4]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[4]]->l1-l2-p1,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->-l1+l2-l3+p1,k[a[4],a[5]]->l1-p1,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->l1-l2+l3-p1},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[4]]->-l1+p1,k[a[4],bub[3,1]]->l3,k[a[4],bub[3,2]]->-l1-l3+p1,k[a[5],a[6]]->l1-p1,k[a[6],bub[3,1]]->-l3,k[a[6],bub[3,2]]->l1+l3-p1},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->-l1+l3+p1+p2,k[a[5],a[6]]->l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[6]]->-l1+p1+p2,k[a[3],bub[3,1]]->l3,k[a[3],bub[3,2]]->l1-l3-p1-p2,k[a[4],bub[3,1]]->-l3,k[a[4],bub[3,2]]->-l1+l3+p1+p2,k[a[5],a[6]]->l1-p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[5]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->l1-l2-p1-p2,k[a[4],a[6]]->-l1+l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[4]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->l3-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],a[6]]->-l3+p1+p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[3]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->p1+p2,k[a[2],bub[1,1]]->-l1,k[a[2],bub[1,2]]->l1-p1-p2,k[a[3],a[4]]->l2-p2,k[a[4],a[5]]->-l3-p1-p2,k[a[4],a[6]]->l2+l3+p1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->l2+p1+p2,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->-l2-l3-p1-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],bub[1,1]]->-l3,k[a[4],bub[1,2]]->l2+l3+p1+p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[5]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->p1+p2,k[a[2],bub[1,1]]->-l1,k[a[2],bub[1,2]]->l1-p1-p2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],a[6]]->l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[4]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->l1-l3-p1-p2,k[a[4],a[6]]->l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->-l1-l2-l3,k[a[4],a[6]]->l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[5]]->l2,k[a[1],a[6]]->l1-l2-p1,k[a[3],a[6]]->-l1+l2+p1+p2,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->l1-l2-l3-p1-p2,k[a[4],a[5]]->l1-l2-p1-p2,k[a[4],bub[1,1]]->-l3,k[a[4],bub[1,2]]->-l1+l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[4]]->-l1+p1,k[a[4],a[5]]->l3,k[a[4],a[6]]->-l1-l3+p1,k[a[5],a[6]]->l1+l3},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[5]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->-l1+p1,k[a[4],a[6]]->-l1,k[a[5],a[6]]->l1+l2+l3},{k[a[0],a[1]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[6]]->l1-l2,k[a[2],bub[1,1]]->l3,k[a[2],bub[1,2]]->l2-l3,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->-l2,k[a[4],a[6]]->-l1+l2+p1+p2,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->-l2+l3},{k[a[0],bub[3,1]]->l1,k[a[0],bub[3,2]]->-l1+p1+p2,k[a[1],a[5]]->l2,k[a[1],a[6]]->-l2-p1,k[a[2],a[5]]->p1+p2,k[a[2],bub[3,1]]->-l1,k[a[2],bub[3,2]]->l1-p1-p2,k[a[3],a[4]]->-l2-p1,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->l2-l3+p1,k[a[4],a[5]]->-l2-p1-p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->-l2+l3-p1},{k[a[0],a[1]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l1-p1-p2,k[a[1],a[4]]->p1+p2,k[a[2],bub[1,1]]->l2,k[a[2],bub[1,2]]->l1-l2-p1-p2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[6]]->l3+p1+p2,k[a[5],bub[1,1]]->-l2,k[a[5],bub[1,2]]->-l1+l2+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->l3,k[a[4],a[6]]->-l1-l3+p1+p2,k[a[5],a[6]]->l1+l3},{k[a[0],a[2]]->l1,k[a[0],a[4]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[5]]->-p1-p2,k[a[4],bub[3,1]]->l3,k[a[4],bub[3,2]]->-l1-l3+p1+p2,k[a[5],a[6]]->l1-p1-p2,k[a[6],bub[3,1]]->-l3,k[a[6],bub[3,2]]->l1+l3-p1-p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[3]]->l3,k[a[1],a[4]]->-l2-l3,k[a[2],a[4]]->l2+p1+p2,k[a[2],a[5]]->-p1-p2,k[a[3],a[6]]->l3-p2,k[a[4],a[6]]->-l3+p1+p2,k[a[5],bub[1,1]]->-l1,k[a[5],bub[1,2]]->l1-p1-p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->p1+p2,k[a[1],a[5]]->-l2-p1-p2,k[a[2],a[5]]->l1+l2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[6]]->l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->-l2-p1-p2,k[a[4],a[6]]->l2+l3+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],bub[1,1]]->l3,k[a[1],bub[1,2]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[6]]->-l2,k[a[4],bub[1,1]]->-l3,k[a[4],bub[1,2]]->l2+l3,k[a[5],a[6]]->l2+p1+p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],bub[3,1]]->l3,k[a[1],bub[3,2]]->-l2-l3,k[a[2],a[3]]->l2+p1+p2,k[a[2],a[5]]->-p1-p2,k[a[3],a[6]]->l2+p1,k[a[4],a[6]]->-l2,k[a[4],bub[3,1]]->-l3,k[a[4],bub[3,2]]->l2+l3,k[a[5],bub[1,1]]->-l1,k[a[5],bub[1,2]]->l1-p1-p2},{k[a[0],a[2]]->l1,k[a[0],a[6]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->l3,k[a[1],a[5]]->-l2-l3,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->-l1+l3,k[a[4],a[6]]->l1},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->-l1+p1,k[a[1],a[6]]->l1-p1-p2,k[a[3],a[6]]->l2,k[a[3],bub[1,1]]->l3,k[a[3],bub[1,2]]->-l2-l3,k[a[4],a[5]]->-l2,k[a[4],bub[1,1]]->-l3,k[a[4],bub[1,2]]->l2+l3,k[a[5],a[6]]->-l1-l2+p1+p2},{k[a[0],a[2]]->l1,k[a[0],a[3]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[4]]->-l1+p1,k[a[4],a[6]]->-l1,k[a[5],bub[3,1]]->l3,k[a[5],bub[3,2]]->l1-l3,k[a[6],bub[3,1]]->-l3,k[a[6],bub[3,2]]->-l1+l3},{k[a[0],a[4]]->l1,k[a[0],a[6]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->-l1-l2,k[a[1],a[6]]->l1,k[a[2],bub[1,1]]->l3,k[a[2],bub[1,2]]->l2-l3,k[a[3],a[6]]->-p1-p2,k[a[4],a[5]]->-l2,k[a[5],bub[1,1]]->-l3,k[a[5],bub[1,2]]->-l2+l3},{k[a[0],a[1]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l1-p1-p2,k[a[1],a[4]]->p1+p2,k[a[2],bub[3,1]]->l2,k[a[2],bub[3,2]]->l1-l2-p1-p2,k[a[3],a[6]]->-p1-p2,k[a[4],bub[1,1]]->l3,k[a[4],bub[1,2]]->-l3+p1+p2,k[a[5],bub[3,1]]->-l2,k[a[5],bub[3,2]]->-l1+l2+p1+p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->l3-p1-p2},{k[a[0],a[2]]->l1,k[a[0],a[6]]->-l1+p1+p2,k[a[1],a[5]]->l1,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l1-l2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],a[6]]->l1,k[a[4],bub[3,1]]->l3,k[a[4],bub[3,2]]->-l1-l3,k[a[5],bub[3,1]]->-l3,k[a[5],bub[3,2]]->l1+l3},{k[a[0],bub[2,1]]->l1,k[a[0],bub[2,2]]->-l1+p1+p2,k[a[1],a[4]]->p1+p2,k[a[1],bub[1,1]]->l2,k[a[1],bub[1,2]]->-l2-p1-p2,k[a[2],a[5]]->-p1-p2,k[a[2],bub[1,1]]->-l2,k[a[2],bub[1,2]]->l2+p1+p2,k[a[3],a[4]]->l3,k[a[3],a[6]]->-l3-p2,k[a[4],a[6]]->l3+p1+p2,k[a[5],bub[2,1]]->-l1,k[a[5],bub[2,2]]->l1-p1-p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->l3,k[a[1],a[6]]->-l2-l3,k[a[2],a[4]]->l2+p1+p2,k[a[2],a[5]]->-p1-p2,k[a[3],a[6]]->-p1-p2,k[a[4],a[6]]->l2+l3+p1+p2,k[a[5],bub[1,1]]->-l1,k[a[5],bub[1,2]]->l1-p1-p2},{k[a[0],a[2]]->l1,k[a[0],a[5]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],a[4]]->p1+p2,k[a[1],a[5]]->-l2-p1-p2,k[a[2],a[5]]->l1+l2,k[a[3],a[6]]->-p1-p2,k[a[4],bub[1,1]]->l3,k[a[4],bub[1,2]]->-l3+p1+p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->l3-p1-p2},{k[a[0],bub[1,1]]->l1,k[a[0],bub[1,2]]->-l1+p1+p2,k[a[1],a[2]]->l2,k[a[1],bub[3,1]]->l3,k[a[1],bub[3,2]]->-l2-l3,k[a[2],a[5]]->-p1-p2,k[a[2],a[6]]->l2+p1+p2,k[a[3],a[6]]->-p1-p2,k[a[4],a[6]]->-l2,k[a[4],bub[3,1]]->-l3,k[a[4],bub[3,2]]->l2+l3,k[a[5],bub[1,1]]->-l1,k[a[5],bub[1,2]]->l1-p1-p2},{k[a[0],bub[4,1]]->l1,k[a[0],bub[4,2]]->-l1+p1+p2,k[a[1],a[4]]->p1+p2,k[a[1],bub[3,1]]->l2,k[a[1],bub[3,2]]->-l2-p1-p2,k[a[2],a[5]]->-p1-p2,k[a[2],bub[3,1]]->-l2,k[a[2],bub[3,2]]->l2+p1+p2,k[a[3],a[6]]->-p1-p2,k[a[4],bub[1,1]]->l3,k[a[4],bub[1,2]]->-l3+p1+p2,k[a[5],bub[4,1]]->-l1,k[a[5],bub[4,2]]->l1-p1-p2,k[a[6],bub[1,1]]->-l3,k[a[6],bub[1,2]]->l3-p1-p2}};


(*
Import expressions for the 3 master numerators, n1, n2 and n3. 
Here the n1, n2, and n3 are given with \[CapitalDelta]_1 be chosen as eq. (5.3), and we have set remaining free parameters to 0.

The notation in the numerators is as follows:
1) d is dimension parameter.
2) ee[i,j] is lorentz product of two polarization vectors : $\varepsilon_i \cdot \varepsilon_j$
3) ep[i,j] is lorentz product of polarization vector with a momentum vector : $\varepsilon_i \cdot p_j$
4) pp[i,j] is lorentz product of two momenta: $p_i \cdot p_j$
*)
SetDirectory[NotebookDirectory[]];
n1 = Import["n1.txt"]//ToExpression;
n2 = Import["n2.txt"]//ToExpression;
n3 = Import["n3.txt"]//ToExpression;


(*
Global dual Jacobi relations for n_i. 
Other numeratros n_i can be deduced from {n1,n2,n3} using these Jacobi relations.
Here the relations are the same as in Appendix A.1 of the paper.
*)

n[1,{p1_,p2_,l1_,l2_,l3_}]=n1;
n[2,{p1_,p2_,l1_,l2_,l3_}]=n2;
n[3,{p1_,p2_,l1_,l2_,l3_}]=n3;
n[4,{p1_,p2_,l1_,l2_,l3_}]:=-n[1,{p1,p2,l1,-l1+l2,l3}]+n[2,{p2,p1,l1,l1-l2-p1,l1-l2-l3-p1-p2}];
n[5,{p1_,p2_,l1_,l2_,l3_}]:=n[1,{p1,p2,l1,l2,l3}]-n[2,{p1,p2,-l1+p1+p2,-l1+l3+p1+p2,-l1-l2+l3+p2}];
n[6,{p1_,p2_,l1_,l2_,l3_}]:=n[2,{p1,p2,l1,l1-l3,l1+l2}]+n[3,{p1,p2,l1,-l1-l2,-l3+p2}];
n[7,{p1_,p2_,l1_,l2_,l3_}]:=n[2,{p1,p2,l1,l1-l2,l3}]-n[6,{p2,p1,-l1+p1+p2,l2+l3-p2,-l3}];
n[8,{p1_,p2_,l1_,l2_,l3_}]:=-n[3,{p1,p2,l1,-l3,l2+l3+p2}]-n[3,{p1,p2,-l1+p1+p2,-l2-l3,l3}];
n[9,{p1_,p2_,l1_,l2_,l3_}]:=-n[4,{p1,p2,l1,l2,l1+l3-p1-p2}]-n[4,{p1,p2,l1,l1-l2-p1,-l3-p2}];
n[10,{p1_,p2_,l1_,l2_,l3_}]:=-n[4,{p1,p2,l1,l2,l3}]-n[4,{p1,p2,l1,l1-l2-p1,l3}];
n[11,{p1_,p2_,l1_,l2_,l3_}]:=n[4,{p1,p2,l1,-l2-l3,l1+l2-p1-p2}]+n[4,{p1,p2,l1,l3,l1+l2-p1-p2}];
n[12,{p1_,p2_,l1_,l2_,l3_}]:=n[4,{p1,p2,l1,l2-l3,l1-l2-p1-p2}]+n[4,{p1,p2,l1,l1+l3-p1,l1-l2-p1-p2}];
n[13,{p2_,p1_,l1_,l2_,l3_}]:=n[5,{p1,p2,-l1+p1+p2,l3,-l1-l2}]+n[5,{p2,p1,l1,l2,l3}];
n[14,{p1_,p2_,l1_,l2_,l3_}]:=-n[6,{p1,p2,l1,-l1-l2,-l3+p2}]+n[6,{p1,p2,l1,l2,l3}];
n[15,{p1_,p2_,l1_,l2_,l3_}]:=-n[6,{p1,p2,l1,l2,l3}]-n[6,{p2,p1,l1,l2,-l2-l3}];
n[16,{p1_,p2_,l1_,l2_,l3_}]:=n[1,{p1,p2,l1,l2,l3}]-n[6,{p1,p2,-l1+p1+p2,-l2-l3-p1-p2,l3+p2}];
n[17,{p1_,p2_,l1_,l2_,l3_}]:=n[6,{p1,p2,l1,l2,-l2-l3-p1}]+n[6,{p1,p2,-l1+p1+p2,l3,-l2-l3-p1}];
n[18,{p2_,p1_,l1_,l2_,l3_}]:=-n[1,{p2,p1,l1,l2,-l2-l3-p1-p2}]+n[6,{p1,p2,l1,l2,l3+p2}];
n[19,{p1_,p2_,l1_,l2_,l3_}]:=-n[7,{p1,p2,-l1+p1+p2,-l1-l2-l3+p2,l3}]-n[18,{p1,p2,l1,l2,l3}];
n[20,{p1_,p2_,l1_,l2_,l3_}]:=-n[7,{p1,p2,l1,l2,l1-l2-l3-p1}]-n[7,{p2,p1,l1,l1-l2,l2-l3-p2}];
n[21,{p1_,p2_,l1_,l2_,l3_}]:=-n[8,{p1,p2,l1,-l2,l3}]+n[11,{p2,p1,-l1+p1+p2,l2,-l3}];
n[22,{p2_,p1_,l1_,l2_,l3_}]:=n[8,{p1,p2,-l1+p1+p2,-l2-p2,l3}]-n[12,{p1,p2,-l1+p1+p2,-l1-l2,-l3}];
n[23,{p1_,p2_,l1_,l2_,l3_}]:=n[9,{p1,p2,l1,l2,l3}]+n[9,{p1,p2,l1,l1-l2-p1,l3}];
n[24,{p1_,p2_,l1_,l2_,l3_}]:=n[9,{p1,p2,l1,-l3,-l1+l2+p1}]+n[9,{p1,p2,l1,l1-l2+l3-p1,-l1+l2+p1}];
n[25,{p2_,p1_,l1_,l2_,l3_}]:=n[10,{p1,p2,-l1+p1+p2,l3,-l1-l2}]+n[10,{p1,p2,-l1+p1+p2,l3,l2}];
n[26,{p1_,p2_,l1_,l2_,l3_}]:=n[13,{p1,p2,l1,l2,l3}]-n[20,{p1,p2,-l1+p1+p2,-l3,l2}];
n[27,{p1_,p2_,l1_,l2_,l3_}]:=n[13,{p1,p2,l1,l2,l3}]+n[13,{p1,p2,l1,l2,l1-l3-p1-p2}];
n[28,{p1_,p2_,l1_,l2_,l3_}]:=n[4,{p1,p2,l1,l2,l3}]-n[14,{p1,p2,-l1+p1+p2,l2+l3,-l3}];
n[29,{p2_,p1_,l1_,l2_,l3_}]:=n[15,{p1,p2,l1,l2,l3-p1}]+n[16,{p1,p2,l1,l2,l3-p1-p2}];
n[30,{p1_,p2_,l1_,l2_,l3_}]:=-n[15,{p1,p2,l1,l3,l2}]+n[15,{p1,p2,-l1+p1+p2,l3,l2}];
n[31,{p1_,p2_,l1_,l2_,l3_}]:=n[16,{p1,p2,l1,l2,l3}]+n[16,{p1,p2,l1,l2,-l2-l3-p1-p2}];
n[32,{p1_,p2_,l1_,l2_,l3_}]:=n[16,{p1,p2,l1,l2,l3}]-n[16,{p1,p2,-l1+p1+p2,l2,l3}];
n[33,{p1_,p2_,l1_,l2_,l3_}]:=n[17,{p1,p2,l1,l2,l3}]-n[17,{p2,p1,l1,l2,l3}];
n[34,{p1_,p2_,l1_,l2_,l3_}]:=n[18,{p1,p2,l1,l2,l3}]-n[18,{p2,p1,l1,l2,l3}];
n[35,{p2_,p1_,l1_,l2_,l3_}]:=-n[19,{p1,p2,-l1+p1+p2,l3,l1-l2-l3-p1-p2}]-n[19,{p1,p2,-l1+p1+p2,l1-l2-l3-p1-p2,l3}];
n[36,{p1_,p2_,l1_,l2_,l3_}]:=-n[19,{p1,p2,l1,-l1-l2,l2-l3}]-n[19,{p1,p2,l1,l2,-l1-l2-l3}];
n[37,{p1_,p2_,l1_,l2_,l3_}]:=-n[19,{p1,p2,l1,-l1-l2,-l3}]-n[19,{p1,p2,l1,l2,l3}];
n[38,{p1_,p2_,l1_,l2_,l3_}]:=n[21,{p1,p2,l1,l2,l3}]-n[21,{p1,p2,-l1+p1+p2,-l2,-l3}];
n[39,{p1_,p2_,l1_,l2_,l3_}]:=n[22,{p1,p2,l1,l2,l3}]-n[22,{p1,p2,-l1+p1+p2,l2,l3}];
n[40,{p1_,p2_,l1_,l2_,l3_}]:=-n[26,{p1,p2,-l1+p1+p2,l2,l3}]+n[26,{p2,p1,-l1+p1+p2,l2,-l3-p1-p2}];
n[41,{p1_,p2_,l1_,l2_,l3_}]:=-n[26,{p1,p2,l1,l2,l1+l3-p1-p2}]+n[26,{p2,p1,l1,l2,l1+l3-p1-p2}];
n[42,{p2_,p1_,l1_,l2_,l3_}]:=n[27,{p1,p2,l1,l2,-l3}]-n[27,{p2,p1,l1,l2,-l3}];
n[43,{p1_,p2_,l1_,l2_,l3_}]:=-n[29,{p1,p2,l1,l2,l3}]+n[29,{p1,p2,-l1+p1+p2,l2,l3}];
n[44,{p1_,p2_,l1_,l2_,l3_}]:=n[29,{p1,p2,l1,l2,-l3}]-n[29,{p1,p2,-l1+p1+p2,-l2-p1-p2,-l3}];
n[45,{p1_,p2_,l1_,l2_,l3_}]:=n[29,{p1,p2,l1,l2,-l2-l3}]-n[29,{p2,p1,l1,l2,-l2-l3}];
n[46,{p2_,p1_,l1_,l2_,l3_}]:=-n[31,{p1,p2,-l1+p1+p2,-l2-p1-p2,-l3}]+n[31,{p2,p1,-l1+p1+p2,-l2-p1-p2,-l3}];
n[47,{p2_,p1_,l1_,l2_,l3_}]:=n[31,{p1,p2,l1,-l2-p1-p2,-l3}]-n[31,{p1,p2,-l1+p1+p2,-l2-p1-p2,-l3}];
n[48,{p1_,p2_,l1_,l2_,l3_}]:=-n[34,{p1,p2,l1,-l1-l2,l2+l3}]-n[34,{p1,p2,l1,l2,-l2-l3}];
n[49,{p1_,p2_,l1_,l2_,l3_}]:=n[11,{p1,p2,l1,l2,l3}]+n[35,{p1,p2,l1,l1+l2-p1-p2,l3}];
n[50,{p1_,p2_,l1_,l2_,l3_}]:=n[36,{p1,p2,l1,l2,-l3}]+n[36,{p1,p2,l1,l2,-l1+l3}];
n[51,{p1_,p2_,l1_,l2_,l3_}]:=n[38,{p1,p2,-l1+p1+p2,l2,l3}]-n[46,{p1,p2,l1,l2,-l3}];
n[52,{p1_,p2_,l1_,l2_,l3_}]:=n[40,{p1,p2,l1,l2,-l3}]+n[40,{p1,p2,l1,l2,l3-p1-p2}];
n[53,{p1_,p2_,l1_,l2_,l3_}]:=-n[41,{p1,p2,l1,l2,-l1-l3}]-n[41,{p1,p2,l1,l2,l3}];
n[54,{p1_,p2_,l1_,l2_,l3_}]:=n[43,{p1,p2,l1,l2,-l3}]+n[43,{p1,p2,l1,-l2-p1-p2,-l3}];
n[55,{p1_,p2_,l1_,l2_,l3_}]:=n[43,{p1,p2,l1,l2,-l2-l3}]-n[43,{p2,p1,l1,l2,-l2-l3}];
n[56,{p1_,p2_,l1_,l2_,l3_}]:=n[44,{p1,p2,l1,l2,-l3}]+n[44,{p1,p2,l1,l2,l3-p1-p2}];
n[57,{p1_,p2_,l1_,l2_,l3_}]:=n[46,{p1,p2,l1,l2,l3}]-n[46,{p1,p2,-l1+p1+p2,l2,l3}];
n[58,{p1_,p2_,l1_,l2_,l3_}]:=n[54,{p1,p2,l1,l2,-l3}]+n[54,{p1,p2,l1,l2,l3-p1-p2}]


(* Below we give the solution for the deformation \[CapitalDelta]_i *)

(* Rule that replace loop momenta with independent ones for master toplogy (1), with momentum labeling given in Figure 9 of the paper. *)
toindemomen={l9->p1+p2-l1,l4->-p1-p2-l2-l3,l5->l1+l2,l6->-l1+l3+p1+p2,l7->l2+p1,l8->l3+p2};


(*
Special soluton for \[CapitalDelta]_1^[1].
*)
\[CapitalDelta]11 = 2(d-2)^2ee[p1,p2]pp[l2,l2]pp[l3,l3]pp[l4,l4]pp[p1,p2]/.toindemomen;

(*
Dual Jacobi relations for \[CapitalDelta]_i^[1].
*)
\[CapitalDelta]1[1,{p1_,p2_,l1_,l2_,l3_}]=\[CapitalDelta]11;
\[CapitalDelta]1[2,{p1_,p2_,l1_,l2_,l3_}]=0;
\[CapitalDelta]1[4,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]1[2,{p2,p1,l1,l1-l2-p1,l1-l2-l3-p1-p2}]-\[CapitalDelta]1[1,{p1,p2,l1,-l1+l2,l3}];\[CapitalDelta]1[5,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]1[2,{p1,p2,-l1+p1+p2,-l1+l3+p1+p2,-l1-l2+l3+p2}]+\[CapitalDelta]1[1,{p1,p2,l1,l2,l3}];
\[CapitalDelta]1[9,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]1[4,{p1,p2,l1,l2,l1+l3-p1-p2}]-\[CapitalDelta]1[4,{p1,p2,l1,l1-l2-p1,-l3-p2}];
\[CapitalDelta]1[10,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]1[4,{p1,p2,l1,l2,l3}]-\[CapitalDelta]1[4,{p1,p2,l1,l1-l2-p1,l3}];
\[CapitalDelta]1[23,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]1[9,{p1,p2,l1,l2,l3}]+\[CapitalDelta]1[9,{p1,p2,l1,l1-l2-p1,l3}];
\[CapitalDelta]1[i_,j__]:=0/;MemberQ[{1,2,4,5,9,10,23},i]==False


(*
Special soluton for \[CapitalDelta]_1^[2].
*)
\[CapitalDelta]21 =(-2 (-2+d)^2 (24 ep[p1,l8] ep[p2,l7] pp[l2,l2] pp[l3,l3]+ep[p1,p2] ep[p2,p1] pp[l2,l2] pp[l3,l3]-4 (ep[p1,l9] ep[p2,l2] pp[l2,l2] pp[l2,l3]+ep[p1,l3] ep[p2,l1] pp[l2,l3] pp[l3,l3])-20 (ep[p1,l3] ep[p2,l3] pp[l2,l2] pp[l2,l3]+ep[p1,l2] ep[p2,l2] pp[l2,l3] pp[l3,l3])-4 (ep[p1,l3] ep[p2,l2] pp[l2,l2] pp[l2,l3]+ep[p1,l3] ep[p2,l2] pp[l2,l3] pp[l3,l3])-20 (ep[p1,l3] ep[p2,l4] pp[l2,l2] pp[l2,l3]+ep[p1,l4] ep[p2,l2] pp[l2,l3] pp[l3,l3])+4 (ep[p1,l2] ep[p2,l9] pp[l2,l2] pp[l2,l3]+ep[p1,l1] ep[p2,l3] pp[l2,l3] pp[l3,l3])+12 (ep[p1,l2] ep[p2,l3] pp[l2,l2] pp[l2,l3]+ep[p1,l2] ep[p2,l3] pp[l2,l3] pp[l3,l3])+4 (ep[p1,l2] ep[p2,l2] pp[l2,l2] pp[l2,l3]+ep[p1,l3] ep[p2,l3] pp[l2,l3] pp[l3,l3])+8 (ep[p1,l2] ep[p2,l4] pp[l2,l2] pp[l2,l3]+ep[p1,l4] ep[p2,l3] pp[l2,l3] pp[l3,l3])-24 (ep[p1,l4] ep[p2,l3] pp[l2,l2] pp[l2,l3]+ep[p1,l2] ep[p2,l4] pp[l2,l3] pp[l3,l3])-4 (ep[p1,l4] ep[p2,l2] pp[l2,l2] pp[l2,l3]+ep[p1,l3] ep[p2,l4] pp[l2,l3] pp[l3,l3])-5 (ep[p1,l3] ep[p2,l3] pp[l2,l2]^2+ep[p1,l2] ep[p2,l2] pp[l3,l3]^2)+4 (ep[p1,l3] ep[p2,l2] pp[l2,l2]^2+ep[p1,l3] ep[p2,l2] pp[l3,l3]^2)-2 (ep[p1,l3] ep[p2,l4] pp[l2,l2]^2+ep[p1,l4] ep[p2,l2] pp[l3,l3]^2)-9 (ep[p1,l2] ep[p2,l3] pp[l2,l2]^2+ep[p1,l2] ep[p2,l3] pp[l3,l3]^2)-15 (ep[p1,l4] ep[p2,l3] pp[l2,l2]^2+ep[p1,l2] ep[p2,l4] pp[l3,l3]^2)+4 (ep[p1,l3] ep[p2,l3] pp[l2,l4] pp[l3,l3]+ep[p1,l2] ep[p2,l2] pp[l2,l2] pp[l3,l4])+28 (ep[p1,l2] ep[p2,l3] pp[l2,l4] pp[l3,l3]+ep[p1,l2] ep[p2,l3] pp[l2,l2] pp[l3,l4])+4 (ep[p1,l4] ep[p2,l3] pp[l2,l4] pp[l3,l3]+ep[p1,l2] ep[p2,l4] pp[l2,l2] pp[l3,l4])-20 (ep[p1,l3] ep[p2,l3] pp[l2,l2] pp[l2,l4]+ep[p1,l2] ep[p2,l2] pp[l3,l3] pp[l3,l4])+8 (ep[p1,l3] ep[p2,l2] pp[l2,l2] pp[l2,l4]+ep[p1,l3] ep[p2,l2] pp[l3,l3] pp[l3,l4])-4 (ep[p1,l3] ep[p2,l4] pp[l2,l2] pp[l2,l4]+ep[p1,l4] ep[p2,l2] pp[l3,l3] pp[l3,l4])-28 (ep[p1,l2] ep[p2,l3] pp[l2,l2] pp[l2,l4]+ep[p1,l2] ep[p2,l3] pp[l3,l3] pp[l3,l4])-40 (ep[p1,l4] ep[p2,l3] pp[l2,l2] pp[l2,l4]+ep[p1,l2] ep[p2,l4] pp[l3,l3] pp[l3,l4])-4 (ep[p1,l9] ep[p2,l3] pp[l2,l8] pp[l3,l3]+ep[p1,l2] ep[p2,l1] pp[l2,l2] pp[l3,l7])-8 (ep[p1,l9] ep[p2,l4] pp[l2,l8] pp[l3,l3]+ep[p1,l4] ep[p2,l1] pp[l2,l2] pp[l3,l7])+4 (ep[p1,l3] ep[p2,l9] pp[l2,l8] pp[l3,l3]+ep[p1,l1] ep[p2,l2] pp[l2,l2] pp[l3,l7])-8 (ep[p1,l2] ep[p2,l4] pp[l2,l8] pp[l3,l3]+ep[p1,l4] ep[p2,l3] pp[l2,l2] pp[l3,l7])+8 (ep[p1,l4] ep[p2,l9] pp[l2,l8] pp[l3,l3]+ep[p1,l1] ep[p2,l4] pp[l2,l2] pp[l3,l7])+8 (ep[p1,l4] ep[p2,l2] pp[l2,l8] pp[l3,l3]+ep[p1,l3] ep[p2,l4] pp[l2,l2] pp[l3,l7])) pp[l4,l4];)/.toindemomen;


(*
Dual Jacobi relations for \[CapitalDelta]_i^[2].
*)
\[CapitalDelta]2[1,{p1_,p2_,l1_,l2_,l3_}]=\[CapitalDelta]21/. toindemomen;
\[CapitalDelta]2[2,{p1_,p2_,l1_,l2_,l3_}]=0;
\[CapitalDelta]2[3,{p1_,p2_,l1_,l2_,l3_}]=0;
\[CapitalDelta]2[4,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[1,{p1,p2,l1,-l1+l2,l3}]+\[CapitalDelta]2[2,{p2,p1,l1,l1-l2-p1,l1-l2-l3-p1-p2}];\[CapitalDelta]2[5,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[1,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[2,{p1,p2,-l1+p1+p2,-l1+l3+p1+p2,-l1-l2+l3+p2}];
\[CapitalDelta]2[6,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[2,{p2,p1,-l1+p1+p2,-l1-l2-l3+p2,-l1-l2}]+\[CapitalDelta]2[3,{p1,p2,l1,-l1-l2,-l3+p2}];
\[CapitalDelta]2[7,{p2_,p1_,l1_,l2_,l3_}]:=\[CapitalDelta]2[2,{p1,p2,-l1+p1+p2,-l2-l3+p1,-l3}]-\[CapitalDelta]2[6,{p1,p2,-l1+p1+p2,l2+l3-p1,-l3}];
\[CapitalDelta]2[8,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[3,{p1,p2,l1,-l3,l2+l3+p2}]-\[CapitalDelta]2[3,{p1,p2,-l1+p1+p2,-l2-l3,l3}];
\[CapitalDelta]2[9,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[4,{p1,p2,l1,l2,l1+l3-p1-p2}]-\[CapitalDelta]2[4,{p1,p2,l1,l1-l2-p1,-l3-p2}];
\[CapitalDelta]2[10,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[4,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[4,{p1,p2,l1,l1-l2-p1,l3}];
\[CapitalDelta]2[12,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[4,{p1,p2,l1,l2-l3,l1-l2-p1-p2}]+\[CapitalDelta]2[4,{p1,p2,l1,l1+l3-p1,l1-l2-p1-p2}];
\[CapitalDelta]2[13,{p2_,p1_,l1_,l2_,l3_}]:=\[CapitalDelta]2[5,{p1,p2,-l1+p1+p2,l3,-l1-l2}]+\[CapitalDelta]2[5,{p2,p1,l1,l2,l3}];
\[CapitalDelta]2[14,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[6,{p1,p2,l1,-l1-l2,-l3+p2}]+\[CapitalDelta]2[6,{p1,p2,l1,l2,l3}];
\[CapitalDelta]2[15,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[6,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[6,{p2,p1,l1,l2,-l2-l3}];
\[CapitalDelta]2[16,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[1,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[6,{p1,p2,-l1+p1+p2,-l2-l3-p1-p2,l3+p2}];
\[CapitalDelta]2[17,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[6,{p1,p2,l1,l2,-l2-l3-p1}]+\[CapitalDelta]2[6,{p1,p2,-l1+p1+p2,l3,-l2-l3-p1}];
\[CapitalDelta]2[18,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[1,{p1,p2,l1,l2,-l2-l3-p1-p2}]+\[CapitalDelta]2[6,{p2,p1,l1,l2,l3+p1}];
\[CapitalDelta]2[19,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[7,{p2,p1,-l1+p1+p2,l2+l3+p1,-l3}]-\[CapitalDelta]2[18,{p1,p2,l1,l2,l3}];
\[CapitalDelta]2[20, {p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[7,{p1, p2, l1, l2, l1 - l2 - l3 - p1}]-\[CapitalDelta]2[7, {p2, p1, l1, l1 - l2, l2 - l3 - p2}];
\[CapitalDelta]2[22,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[16,{p1,p2,l1,l2,-l3-p2}]+\[CapitalDelta]2[16,{p1,p2,l1,l2,-l2+l3-p1-p2}];
\[CapitalDelta]2[23,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[9,{p1,p2,l1,l2,l3}]+\[CapitalDelta]2[9,{p1,p2,l1,l1-l2-p1,l3}];
\[CapitalDelta]2[25,{p2_,p1_,l1_,l2_,l3_}]:=\[CapitalDelta]2[10,{p1,p2,-l1+p1+p2,l3,-l1-l2}]+\[CapitalDelta]2[10,{p1,p2,-l1+p1+p2,l3,l2}];
\[CapitalDelta]2[26,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[18,{p1,p2,l1,-l1-l2,l1+l2-l3-p1-p2}]-\[CapitalDelta]2[18,{p1,p2,l1,l2,-l2-l3-p1-p2}];
\[CapitalDelta]2[28,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[3,{p1,p2,l1,-l1+l2+l3+p1+p2,-l3}]-\[CapitalDelta]2[16,{p1,p2,l1,-l1+l2,l3}];
\[CapitalDelta]2[29,{p1_,p2_,l1_,l2_,l3_}]=0;
\[CapitalDelta]2[31,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[16,{p1,p2,l1,l2,l3}]+\[CapitalDelta]2[16,{p1,p2,l1,l2,-l2-l3-p1-p2}];
\[CapitalDelta]2[33,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[17,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[17,{p2,p1,l1,l2,l3}];
\[CapitalDelta]2[34,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[18,{p1,p2,l1,l2,l3}]-\[CapitalDelta]2[18,{p2,p1,l1,l2,l3}];
\[CapitalDelta]2[36,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[19,{p1,p2,l1,-l1-l2,l2-l3}]-\[CapitalDelta]2[19,{p1,p2,l1,l2,-l1-l2-l3}];
\[CapitalDelta]2[37,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[19,{p1,p2,l1,-l1-l2,-l3}]-\[CapitalDelta]2[19,{p1,p2,l1,l2,l3}];
\[CapitalDelta]2[41,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[26,{p1,p2,l1,l2,l1+l3-p1-p2}]+\[CapitalDelta]2[26,{p2,p1,l1,l2,l1+l3-p1-p2}];
\[CapitalDelta]2[45,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[29,{p1,p2,l1,l2,-l2-l3}]-\[CapitalDelta]2[29,{p2,p1,l1,l2,-l2-l3}];
\[CapitalDelta]2[46,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[45,{p1,p2,l1,l2,-l2-l3}]-\[CapitalDelta]2[45,{p1,p2,-l1+p1+p2,-l2-p1-p2,-l3}];
\[CapitalDelta]2[48,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[37,{p1,p2,l1,l2,-l2-l3}]+\[CapitalDelta]2[37,{p2,p1,l1,l2,-l2-l3}];
\[CapitalDelta]2[50,{p1_,p2_,l1_,l2_,l3_}]:=\[CapitalDelta]2[36,{p1,p2,l1,l2,-l3}]+\[CapitalDelta]2[36,{p1,p2,l1,l2,-l1+l3}];
\[CapitalDelta]2[53,{p1_,p2_,l1_,l2_,l3_}]:=-\[CapitalDelta]2[50,{p1,p2,l1,l2,-l3}]+\[CapitalDelta]2[50,{p2,p1,l1,l2,-l3}]

\[CapitalDelta]2[i_,j__]:=0/;MemberQ[{1,2,3,4,5,6,7,8,9,10,12,13,14,15,16,17,18,19,20,22,23,25,26,28,29,31,33,34,36,37,41,45,46,48,50,53},i]==False


(*
The full numerators N_i given as the sum of n_i and \[CapitalDelta]_i. 
*)
NN[i_,{p1_,p2_,l1_,l2_,l3_}]:=n[i,{p1,p2,l1,l2,l3}] + \[CapitalDelta]1[i,{p1,p2,l1,l2,l3}] + \[CapitalDelta]2[i,{p1,p2,l1,l2,l3}];

